Secondary eclipse observations for seven hot-Jupiters from the Anglo-Australian Telescope

We report detections and constraints for the near infrared Ks band secondary eclipses of seven hot-Jupiters using the IRIS2 infrared camera on the Anglo-Australian Telescope. Eclipses in the Ks band for WASP-18b and WASP-36b have been measured for the first time. We also present new measurements for the eclipses of WASP-4b, WASP-5b, and WASP-46b, as well as upper limits for the eclipse depths of WASP-2b and WASP-76b. In particular, two full eclipses of WASP-46b were observed, allowing us to demonstrate the repeatability of our observations via independent analyses on each eclipse. Significant numbers of eclipse depths for hot-Jupiters have now been measured in both Ks and the four Spitzer IRAC bandpasses. We discuss these measurements in the context of the broadband colours and brightness temperatures of the hot-Jupiter atmosphere distribution. Specifically, we re-examine the proposed temperature dichotomy between the most irradiated, and mildly irradiated planets. We find no evidence for multiple clusters in the brightness temperature - equilibrium temperature distributions in any of these bandpasses, suggesting a continuous distribution of heat re-emission and circulation characteristics for these planets.

==> plots/convert.py <==
import os,sys,glob,string
from numpy import *

epslist = sort(glob.glob("*.eps"))

for eps in epslist:
    head = string.split(eps,".")[0]

    os.system("convert "+eps+" "+head+".pdf")
    #os.system("mv test.eps "+head+".eps")




# pnglist = sort(glob.glob("*.png"))

# for png in pnglist:
#     head = string.split(png,".")[0]

#     os.system("convert -density 100 "+png+" "+head+".eps")
#     #os.system("mv "+png+".png "+head+".png")

